First Measurement of Inclusive Muon Neutrino Charged Current Differential Cross Sections on Argon at $E_\nu \sim 0.8$ GeV with the MicroBooNE Detector

We report the first measurement of the double-differential and total muon neutrino charged current inclusive cross sections on argon at a mean neutrino energy of 0.8 GeV. Data were collected using the MicroBooNE liquid argon time projection chamber located in the Fermilab Booster neutrino beam and correspond to $1.6 \times 10^{20}$ protons on target of exposure. The measured differential cross sections are presented as a function of muon momentum, using multiple Coulomb scattering as a momentum measurement technique, and the muon angle with respect to the beam direction. We compare the measured cross sections to multiple neutrino event generators and find better agreement with those containing more complete treatment of quasielastic scattering processes at low $Q^2$. The total flux integrated cross section is measured to be $0.693 \pm 0.010 \, (\text{stat}) \pm 0.165 \, (\text{syst}) \times 10^{-38} \, \text{cm}^{2}$.

==> anc/covariance_matrix.txt <==
This file contains the covariance matrix for the MicroBooNE muon-neutrino charged-current inclusive cross section measurement. The first number in the first line corresponds to the covariance between bin 1 and bin 1. The second number in the first line between bin 1 and bin 2. The first number in the second line between bin 2 and 1. And so on.
1.4221E-03 2.4292E-03 2.0302E-03 3.5227E-04 2.5002E-05 2.6554E-04 2.3238E-03 1.4681E-03 1.8958E-04 5.1856E-05 -2.8725E-05 4.6102E-03 2.8839E-03 6.7813E-04 3.2523E-04 1.2655E-03 3.0966E-03 8.4334E-04 2.5189E-04 1.3164E-03 3.8112E-03 1.7286E-03 2.0366E-04 8.9641E-04 2.5754E-03 3.0487E-03 2.0195E-04 1.0699E-03 2.6550E-03 2.2443E-03 1.1837E-03 1.6886E-04 1.7756E-03 3.3464E-03 1.7855E-03 8.2018E-04 5.7985E-06 1.1920E-03 3.6129E-03 4.5393E-03 2.4758E-03 3.4129E-04
2.4292E-03 2.3726E-02 1.7872E-02 4.0718E-03 2.3434E-04 2.5889E-03 1.2693E-02 9.2609E-03 1.8423E-03 3.2495E-04 3.2473E-03 2.4994E-02 1.8895E-02 6.7604E-03 1.8360E-03 1.0612E-02 1.7347E-02 6.1799E-03 1.3166E-03 9.6638E-03 1.4674E-02 7.0505E-03 9.0855E-04 7.4359E-03 1.5357E-02 1.0156E-02 1.0223E-03 5.4880E-03 1.5654E-02 1.4268E-02 5.1792E-03 3.4480E-04 6.0292E-03 2.1407E-02 1.9051E-02 8.7947E-03 6.9705E-04 9.5743E-03 3.2921E-02 2.3916E-02 1.3979E-02 2.2713E-03
2.0302E-03 1.7872E-02 1.7540E-02 3.4257E-03 2.2697E-04 2.5209E-03 1.0116E-02 5.5798E-03 7.4065E-04 2.5926E-04 2.0888E-03 1.7451E-02 1.3295E-02 4.8224E-03 1.7144E-03 8.4442E-03 8.5191E-03 3.8101E-03 1.1040E-03 5.5783E-03 7.3666E-03 2.4067E-03 5.8968E-04 5.3533E-03 9.4495E-03 3.8823E-03 5.0195E-04 4.8140E-03 1.1351E-02 8.7708E-03 2.1853E-03 3.9068E-05 4.7772E-03 1.5734E-02 1.3931E-02 5.6210E-03 4.5517E-04 8.3202E-03 2.4828E-02 1.7726E-02 1.0885E-02 2.2958E-03
3.5227E-04 4.0718E-03 3.4257E-03 1.3160E-03 5.4523E-05 1.0874E-04 1.5641E-03 3.4744E-04 1.6471E-04 6.4011E-05 -3.9704E-04 1.9921E-03 -3.7872E-04 4.9719E-04 2.4617E-04 6.6339E-04 -1.1905E-03 -3.2318E-04 1.7299E-04 8.0683E-04 -5.9291E-04 -1.8448E-04 1.9477E-04 1.4801E-03 2.2492E-04 5.0992E-04 -4.7205E-05 5.2534E-04 4.6039E-03 2.6236E-03 7.4779E-04 1.8162E-04 1.7630E-03 1.4786E-03 3.4634E-03 1.8572E-03 8.8676E-05 1.2486E-03 3.8904E-03 5.8854E-03 3.6554E-03 6.2643E-04
2.5002E-05 2.3434E-04 2.2697E-04 5.4523E-05 8.5263E-06 3.1541E-05 9.1329E-05 2.2699E-05 -3.6241E-06 3.0930E-06 -7.0971E-06 1.8888E-04 2.2089E-05 6.5583E-05 1.9873E-05 1.4069E-04 -1.0572E-04 1.6005E-05 9.3743E-06 4.0314E-05 -1.3422E-04 -6.1375E-05 3.2882E-07 9.0655E-05 3.0283E-06 -1.1408E-04 -3.1032E-06 7.1160E-05 2.0834E-04 2.7477E-05 -3.6222E-05 -3.9370E-06 3.4707E-05 2.0895E-04 7.2979E-05 4.7315E-05 7.8116E-06 1.3845E-04 3.3794E-04 1.0475E-04 7.3965E-05 2.5921E-05
2.6554E-04 2.5889E-03 2.5209E-03 1.0874E-04 3.1541E-05 1.1146E-03 2.1955E-03 1.9603E-03 3.2071E-04 4.1162E-05 1.3289E-03 4.6260E-03 5.3870E-03 1.4896E-03 2.8664E-04 2.8348E-03 4.4201E-03 1.8226E-03 1.5368E-04 1.3893E-03 2.8989E-03 1.0532E-03 1.1196E-05 5.5544E-04 3.1567E-03 6.9117E-04 2.5789E-04 1.0684E-03 -7.5408E-04 3.7918E-04 1.4082E-05 -1.4073E-04 -5.5340E-04 3.5527E-03 1.7291E-03 4.0434E-04 1.3553E-04 1.2892E-03 5.4367E-03 9.2041E-04 6.2993E-04 2.4324E-04
2.3238E-03 1.2693E-02 1.0116E-02 1.5641E-03 9.1329E-05 2.1955E-03 1.6159E-02 1.2609E-02 2.9318E-03 2.3267E-04 2.6203E-03 2.8478E-02 2.4892E-02 7.1848E-03 1.7557E-03 1.1695E-02 2.9605E-02 9.8168E-03 1.4455E-03 1.1808E-02 2.7383E-02 1.4388E-02 1.3402E-03 6.1270E-03 2.3725E-02 2.1748E-02 1.8901E-03 6.5157E-03 1.7240E-02 2.0594E-02 1.0645E-02 9.6724E-04 5.8624E-03 1.7994E-02 2.0913E-02 1.1015E-02 1.0325E-03 7.3275E-03 2.8942E-02 2.4762E-02 1.7720E-02 2.3356E-03
1.4681E-03 9.2609E-03 5.5798E-03 3.4744E-04 2.2699E-05 1.9603E-03 1.2609E-02 1.6351E-02 3.3427E-03 1.4374E-04 3.7915E-03 2.8002E-02 2.9816E-02 7.2213E-03 1.2262E-03 1.2361E-02 3.5375E-02 1.1577E-02 1.2388E-03 1.3367E-02 3.3284E-02 1.8174E-02 1.2362E-03 5.0830E-03 2.8634E-02 2.6302E-02 2.2522E-03 5.6420E-03 1.5046E-02 2.3659E-02 1.3259E-02 9.5956E-04 3.7589E-03 1.8656E-02 2.4162E-02 1.3583E-02 1.2858E-03 5.1708E-03 2.7807E-02 2.2773E-02 1.8668E-02 2.4287E-03
1.8958E-04 1.8423E-03 7.4065E-04 1.6471E-04 -3.6241E-06 3.2071E-04 2.9318E-03 3.3427E-03 1.1396E-03 4.1737E-05 4.6353E-04 6.4083E-03 6.0541E-03 1.7815E-03 2.9597E-04 2.5331E-03 8.5695E-03 2.5792E-03 3.3625E-04 3.1894E-03 7.7649E-03 4.4161E-03 3.6835E-04 1.1634E-03 6.2816E-03 6.4706E-03 5.5466E-04 1.0952E-03 4.0000E-03 5.7285E-03 3.4422E-03 3.4531E-04 1.0326E-03 2.7696E-03 5.3667E-03 3.1876E-03 3.1310E-04 2.2712E-04 5.3831E-03 5.9249E-03 4.3316E-03 4.3287E-04
5.1856E-05 3.2495E-04 2.5926E-04 6.4011E-05 3.0930E-06 4.1162E-05 2.3267E-04 1.4374E-04 4.1737E-05 1.0429E-05 5.1055E-05 4.8450E-04 3.5985E-04 1.2368E-04 2.9457E-05 1.8442E-04 3.1472E-04 1.0552E-04 2.6654E-05 1.5840E-04 2.4942E-04 1.1294E-04 2.1545E-05 1.1688E-04 1.9350E-04 1.4178E-04 2.0829E-05 7.1912E-05 2.0556E-04 1.4488E-04 6.7794E-05 1.3031E-05 1.0222E-04 2.3468E-04 1.7779E-04 7.8000E-05 8.4570E-06 8.3933E-05 3.5945E-04 3.2994E-04 1.8098E-04 3.3618E-05
-2.8725E-05 3.2473E-03 2.0888E-03 -3.9704E-04 -7.0971E-06 1.3289E-03 2.6203E-03 3.7915E-03 4.6353E-04 5.1055E-05 5.5545E-03 6.5563E-03 9.9390E-03 2.1594E-03 -8.2098E-05 4.8260E-03 8.3946E-03 3.6745E-03 -1.3099E-04 2.0815E-03 5.5171E-03 2.7024E-03 -1.6833E-04 3.4997E-04 6.0542E-03 8.9301E-04 4.7610E-04 7.8977E-04 -4.5311E-03 -6.6098E-04 -8.5862E-04 -4.7717E-04 -2.7031E-03 8.4971E-03 2.1101E-03 8.2195E-05 1.0498E-04 2.9573E-03 8.9176E-03 -2.5322E-03 -2.0375E-04 -9.7930E-07
4.6102E-03 2.4994E-02 1.7451E-02 1.9921E-03 1.8888E-04 4.6260E-03 2.8478E-02 2.8002E-02 6.4083E-03 4.8450E-04 6.5563E-03 7.0820E-02 5.8904E-02 1.6391E-02 3.7754E-03 2.5344E-02 6.8691E-02 2.2293E-02 3.3973E-03 2.6554E-02 6.1497E-02 3.2970E-02 2.7719E-03 1.2584E-02 5.2255E-02 4.6271E-02 4.2808E-03 1.2696E-02 3.0843E-02 4.0757E-02 2.2342E-02 1.8694E-03 9.6665E-03 4.0533E-02 3.9425E-02 2.1887E-02 2.2820E-03 1.2510E-02 5.7880E-02 4.2988E-02 3.0016E-02 3.7896E-03
2.8839E-03 1.8895E-02 1.3295E-02 -3.7872E-04 2.2089E-05 5.3870E-03 2.4892E-02 2.9816E-02 6.0541E-03 3.5985E-04 9.9390E-03 5.8904E-02 7.9344E-02 1.6823E-02 3.4431E-03 2.6068E-02 7.4902E-02 2.5144E-02 3.1786E-03 2.4279E-02 6.5928E-02 3.4704E-02 2.3469E-03 9.6074E-03 5.4652E-02 4.5610E-02 4.6797E-03 1.0590E-02 1.6242E-02 3.6430E-02 2.1710E-02 1.1986E-03 4.5005E-03 3.6480E-02 3.6970E-02 2.0485E-02 2.4631E-03 1.0546E-02 4.8232E-02 2.7257E-02 1.8803E-02 2.6254E-03
6.7813E-04 6.7604E-03 4.8224E-03 4.9719E-04 6.5583E-05 1.4896E-03 7.1848E-03 7.2213E-03 1.7815E-03 1.2368E-04 2.1594E-03 1.6391E-02 1.6823E-02 6.3214E-03 1.1997E-03 7.7603E-03 1.8174E-02 6.5915E-03 9.1408E-04 6.7323E-03 1.5041E-02 8.0310E-03 7.0373E-04 3.3292E-03 1.2652E-02 9.9684E-03 1.2437E-03 3.3354E-03 5.7589E-03 9.4908E-03 5.3701E-03 3.5726E-04 1.5323E-03 9.2368E-03 9.5409E-03 5.6283E-03 7.3354E-04 3.5109E-03 1.5337E-02 7.1803E-03 5.0810E-03 6.1444E-04
3.2523E-04 1.8360E-03 1.7144E-03 2.4617E-04 1.9873E-05 2.8664E-04 1.7557E-03 1.2262E-03 2.9597E-04 2.9457E-05 -8.2098E-05 3.7754E-03 3.4431E-03 1.1997E-03 6.3341E-04 1.1806E-03 3.6988E-03 1.0664E-03 4.9022E-04 1.5929E-03 3.4152E-03 1.5009E-03 2.9141E-04 8.4123E-04 2.1578E-03 2.0700E-03 2.4289E-04 8.9042E-04 1.7728E-03 1.9418E-03 1.0996E-03 1.3625E-04 1.2062E-03 1.5463E-03 1.5192E-03 6.1905E-04 6.5678E-05 6.7878E-04 2.5663E-03 1.8211E-03 5.2346E-04 6.7549E-05
1.2655E-03 1.0612E-02 8.4442E-03 6.6339E-04 1.4069E-04 2.8348E-03 1.1695E-02 1.2361E-02 2.5331E-03 1.8442E-04 4.8260E-03 2.5344E-02 2.6068E-02 7.7603E-03 1.1806E-03 1.6116E-02 2.6538E-02 1.0676E-02 7.7806E-04 1.0059E-02 2.2594E-02 1.2395E-02 6.4104E-04 4.8718E-03 2.2440E-02 1.5302E-02 1.8438E-03 5.7663E-03 9.5647E-03 1.5419E-02 7.6272E-03 2.7502E-04 6.7263E-04 1.9053E-02 1.8031E-02 9.9843E-03 1.1900E-03 6.8988E-03 2.8870E-02 1.3901E-02 1.2629E-02 1.8808E-03
3.0966E-03 1.7347E-02 8.5191E-03 -1.1905E-03 -1.0572E-04 4.4201E-03 2.9605E-02 3.5375E-02 8.5695E-03 3.1472E-04 8.3946E-03 6.8691E-02 7.4902E-02 1.8174E-02 3.6988E-03 2.6538E-02 1.0274E-01 2.9486E-02 3.9399E-03 3.2451E-02 8.8528E-02 4.6882E-02 3.3583E-03 1.0133E-02 7.0556E-02 6.6651E-02 5.9722E-03 1.3050E-02 3.0001E-02 5.4207E-02 3.2535E-02 2.3885E-03 9.9893E-03 4.2143E-02 5.1410E-02 2.8137E-02 2.7885E-03 7.6847E-03 5.6761E-02 4.7864E-02 3.4351E-02 3.3973E-03
8.4334E-04 6.1799E-03 3.8101E-03 -3.2318E-04 1.6005E-05 1.8226E-03 9.8168E-03 1.1577E-02 2.5792E-03 1.0552E-04 3.6745E-03 2.2293E-02 2.5144E-02 6.5915E-03 1.0664E-03 1.0676E-02 2.9486E-02 1.1605E-02 9.0647E-04 9.9523E-03 2.6892E-02 1.4829E-02 8.5189E-04 4.0379E-03 2.3974E-02 2.0188E-02 2.0317E-03 4.8031E-03 1.0001E-02 1.8406E-02 9.9806E-03 5.6679E-04 2.0088E-03 1.6331E-02 1.8635E-02 1.0668E-02 1.1561E-03 4.7971E-03 2.2270E-02 1.4015E-02 1.1532E-02 1.2348E-03
2.5189E-04 1.3166E-03 1.1040E-03 1.7299E-04 9.3743E-06 1.5368E-04 1.4455E-03 1.2388E-03 3.3625E-04 2.6654E-05 -1.3099E-04 3.3973E-03 3.1786E-03 9.1408E-04 4.9022E-04 7.7806E-04 3.9399E-03 9.0647E-04 5.6130E-04 1.5751E-03 3.8901E-03 1.8369E-03 3.3253E-04 5.6346E-04 2.3117E-03 2.7140E-03 2.2865E-04 5.4810E-04 2.2130E-03 2.2441E-03 1.4914E-03 1.9201E-04 1.3769E-03 1.1703E-03 1.6222E-03 7.2477E-04 4.0607E-05 -6.9487E-05 1.1364E-03 2.2705E-03 9.9540E-04 1.3515E-04
1.3164E-03 9.6638E-03 5.5783E-03 8.0683E-04 4.0314E-05 1.3893E-03 1.1808E-02 1.3367E-02 3.1894E-03 1.5840E-04 2.0815E-03 2.6554E-02 2.4279E-02 6.7323E-03 1.5929E-03 1.0059E-02 3.2451E-02 9.9523E-03 1.5751E-03 1.5057E-02 3.0809E-02 1.6852E-02 1.4283E-03 5.7875E-03 2.6425E-02 2.5180E-02 2.0378E-03 5.6942E-03 1.7606E-02 2.4007E-02 1.2950E-02 1.1062E-03 5.2564E-03 1.8005E-02 2.3813E-02 1.3375E-02 1.1844E-03 4.6489E-03 2.6866E-02 2.4780E-02 1.8997E-02 2.3312E-03
3.8112E-03 1.4674E-02 7.3666E-03 -5.9291E-04 -1.3422E-04 2.8989E-03 2.7383E-02 3.3284E-02 7.7649E-03 2.4942E-04 5.5171E-03 6.1497E-02 6.5928E-02 1.5041E-02 3.4152E-03 2.2594E-02 8.8528E-02 2.6892E-02 3.8901E-03 3.0809E-02 9.5688E-02 4.8577E-02 3.6116E-03 1.0033E-02 7.2518E-02 7.3172E-02 5.9037E-03 1.2033E-02 4.0596E-02 6.5117E-02 3.7391E-02 3.0690E-03 1.4829E-02 4.1606E-02 6.1403E-02 3.4461E-02 2.8600E-03 5.0687E-03 5.0356E-02 5.9282E-02 4.5306E-02 4.9462E-03
1.7286E-03 7.0505E-03 2.4067E-03 -1.8448E-04 -6.1375E-05 1.0532E-03 1.4388E-02 1.8174E-02 4.4161E-03 1.1294E-04 2.7024E-03 3.2970E-02 3.4704E-02 8.0310E-03 1.5009E-03 1.2395E-02 4.6882E-02 1.4829E-02 1.8369E-03 1.6852E-02 4.8577E-02 2.9287E-02 1.9395E-03 6.4318E-03 4.0697E-02 4.1633E-02 3.2465E-03 6.1753E-03 2.6032E-02 3.8590E-02 2.1624E-02 1.8798E-03 7.6957E-03 2.3532E-02 3.5486E-02 2.1251E-02 1.7481E-03 2.9924E-03 2.7938E-02 3.3661E-02 2.6434E-02 2.6531E-03
2.0366E-04 9.0855E-04 5.8968E-04 1.9477E-04 3.2882E-07 1.1196E-05 1.3402E-03 1.2362E-03 3.6835E-04 2.1545E-05 -1.6833E-04 2.7719E-03 2.3469E-03 7.0373E-04 2.9141E-04 6.4104E-04 3.3583E-03 8.5189E-04 3.3253E-04 1.4283E-03 3.6116E-03 1.9395E-03 3.3054E-04 6.5319E-04 2.3934E-03 3.2215E-03 2.2232E-04 4.8849E-04 2.8721E-03 3.0365E-03 1.8401E-03 2.3743E-04 1.3499E-03 8.5590E-04 2.4388E-03 1.4462E-03 9.9506E-05 1.8567E-04 1.3939E-03 3.1866E-03 2.1726E-03 2.6191E-04
8.9641E-04 7.4359E-03 5.3533E-03 1.4801E-03 9.0655E-05 5.5544E-04 6.1270E-03 5.0830E-03 1.1634E-03 1.1688E-04 3.4997E-04 1.2584E-02 9.6074E-03 3.3292E-03 8.4123E-04 4.8718E-03 1.0133E-02 4.0379E-03 5.6346E-04 5.7875E-03 1.0033E-02 6.4318E-03 6.5319E-04 6.2887E-03 1.1132E-02 1.0172E-02 7.7689E-04 3.3523E-03 1.2618E-02 1.2908E-02 5.4802E-03 5.6386E-04 3.5580E-03 1.0537E-02 1.3068E-02 8.1185E-03 7.5275E-04 5.5701E-03 1.6328E-02 1.4345E-02 1.0198E-02 1.3359E-03
2.5754E-03 1.5357E-02 9.4495E-03 2.2492E-04 3.0283E-06 3.1567E-03 2.3725E-02 2.8634E-02 6.2816E-03 1.9350E-04 6.0542E-03 5.2255E-02 5.4652E-02 1.2652E-02 2.1578E-03 2.2440E-02 7.0556E-02 2.3974E-02 2.3117E-03 2.6425E-02 7.2518E-02 4.0697E-02 2.3934E-03 1.1132E-02 7.3413E-02 6.1260E-02 4.9272E-03 1.1911E-02 3.9708E-02 6.1054E-02 3.1093E-02 2.1625E-03 9.7737E-03 4.6373E-02 6.3618E-02 3.5931E-02 3.0950E-03 8.6157E-03 5.6872E-02 5.8979E-02 4.7972E-02 5.8674E-03
3.0487E-03 1.0156E-02 3.8823E-03 5.0992E-04 -1.1408E-04 6.9117E-04 2.1748E-02 2.6302E-02 6.4706E-03 1.4178E-04 8.9301E-04 4.6271E-02 4.5610E-02 9.9684E-03 2.0700E-03 1.5302E-02 6.6651E-02 2.0188E-02 2.7140E-03 2.5180E-02 7.3172E-02 4.1633E-02 3.2215E-03 1.0172E-02 6.1260E-02 6.9074E-02 4.6788E-03 9.7016E-03 4.7616E-02 6.4634E-02 3.5680E-02 3.3699E-03 1.5923E-02 3.2066E-02 5.9889E-02 3.5587E-02 2.7486E-03 4.6098E-03 4.0861E-02 6.2947E-02 4.8783E-02 5.4368E-03
2.0195E-04 1.0223E-03 5.0195E-04 -4.7205E-05 -3.1032E-06 2.5789E-04 1.8901E-03 2.2522E-03 5.5466E-04 2.0829E-05 4.7610E-04 4.2808E-03 4.6797E-03 1.2437E-03 2.4289E-04 1.8438E-03 5.9722E-03 2.0317E-03 2.2865E-04 2.0378E-03 5.9037E-03 3.2465E-03 2.2232E-04 7.7689E-04 4.9272E-03 4.6788E-03 4.7704E-04 8.5189E-04 2.5260E-03 4.3122E-03 2.4143E-03 1.8985E-04 7.6216E-04 2.7764E-03 4.0567E-03 2.3681E-03 2.3412E-04 4.8414E-04 3.7267E-03 3.3699E-03 2.5792E-03 2.3711E-04
1.0699E-03 5.4880E-03 4.8140E-03 5.2534E-04 7.1160E-05 1.0684E-03 6.5157E-03 5.6420E-03 1.0952E-03 7.1912E-05 7.8977E-04 1.2696E-02 1.0590E-02 3.3354E-03 8.9042E-04 5.7663E-03 1.3050E-02 4.8031E-03 5.4810E-04 5.6942E-03 1.2033E-02 6.1753E-03 4.8849E-04 3.3523E-03 1.1911E-02 9.7016E-03 8.5189E-04 5.6239E-03 8.6458E-03 1.0532E-02 4.7351E-03 2.8388E-04 2.7016E-03 1.0853E-02 1.1565E-02 6.1819E-03 5.8679E-04 5.5102E-03 1.6985E-02 1.2404E-02 9.5472E-03 1.3409E-03
2.6550E-03 1.5654E-02 1.1351E-02 4.6039E-03 2.0834E-04 -7.5408E-04 1.7240E-02 1.5046E-02 4.0000E-03 2.0556E-04 -4.5311E-03 3.0843E-02 1.6242E-02 5.7589E-03 1.7728E-03 9.5647E-03 3.0001E-02 1.0001E-02 2.2130E-03 1.7606E-02 4.0596E-02 2.6032E-02 2.8721E-03 1.2618E-02 3.9708E-02 4.7616E-02 2.5260E-03 8.6458E-03 6.6287E-02 5.7736E-02 2.8120E-02 3.2637E-03 1.9780E-02 2.5839E-02 5.4025E-02 3.3064E-02 2.2248E-03 9.3277E-03 3.6725E-02 6.4965E-02 4.9716E-02 6.2555E-03
2.2443E-03 1.4268E-02 8.7708E-03 2.6236E-03 2.7477E-05 3.7918E-04 2.0594E-02 2.3659E-02 5.7285E-03 1.4488E-04 -6.6098E-04 4.0757E-02 3.6430E-02 9.4908E-03 1.9418E-03 1.5419E-02 5.4207E-02 1.8406E-02 2.2441E-03 2.4007E-02 6.5117E-02 3.8590E-02 3.0365E-03 1.2908E-02 6.1054E-02 6.4634E-02 4.3122E-03 1.0532E-02 5.7736E-02 7.5883E-02 3.6773E-02 3.3672E-03 1.7484E-02 3.6107E-02 7.2562E-02 4.3631E-02 3.3256E-03 7.6688E-03 4.8270E-02 7.3223E-02 5.9515E-02 7.4038E-03
1.1837E-03 5.1792E-03 2.1853E-03 7.4779E-04 -3.6222E-05 1.4082E-05 1.0645E-02 1.3259E-02 3.4422E-03 6.7794E-05 -8.5862E-04 2.2342E-02 2.1710E-02 5.3701E-03 1.0996E-03 7.6272E-03 3.2535E-02 9.9806E-03 1.4914E-03 1.2950E-02 3.7391E-02 2.1624E-02 1.8401E-03 5.4802E-03 3.1093E-02 3.5680E-02 2.4143E-03 4.7351E-03 2.8120E-02 3.6773E-02 2.1483E-02 2.0029E-03 9.3962E-03 1.3910E-02 3.4184E-02 2.1271E-02 1.6758E-03 1.2205E-03 1.9424E-02 3.4899E-02 2.8264E-02 3.4346E-03
1.6886E-04 3.4480E-04 3.9068E-05 1.8162E-04 -3.9370E-06 -1.4073E-04 9.6724E-04 9.5956E-04 3.4531E-04 1.3031E-05 -4.7717E-04 1.8694E-03 1.1986E-03 3.5726E-04 1.3625E-04 2.7502E-04 2.3885E-03 5.6679E-04 1.9201E-04 1.1062E-03 3.0690E-03 1.8798E-03 2.3743E-04 5.6386E-04 2.1625E-03 3.3699E-03 1.8985E-04 2.8388E-04 3.2637E-03 3.3672E-03 2.0029E-03 3.1285E-04 1.2606E-03 2.0657E-04 2.5579E-03 1.7379E-03 1.2310E-04 -2.2152E-04 7.5053E-04 3.4933E-03 2.5118E-03 2.6594E-04
1.7756E-03 6.0292E-03 4.7772E-03 1.7630E-03 3.4707E-05 -5.5340E-04 5.8624E-03 3.7589E-03 1.0326E-03 1.0222E-04 -2.7031E-03 9.6665E-03 4.5005E-03 1.5323E-03 1.2062E-03 6.7263E-04 9.9893E-03 2.0088E-03 1.3769E-03 5.2564E-03 1.4829E-02 7.6957E-03 1.3499E-03 3.5580E-03 9.7737E-03 1.5923E-02 7.6216E-04 2.7016E-03 1.9780E-02 1.7484E-02 9.3962E-03 1.2606E-03 1.1945E-02 5.3825E-03 1.4497E-02 8.2372E-03 3.3816E-04 2.7186E-03 6.7203E-03 2.1263E-02 1.3447E-02 1.6065E-03
3.3464E-03 2.1407E-02 1.5734E-02 1.4786E-03 2.0895E-04 3.5527E-03 1.7994E-02 1.8656E-02 2.7696E-03 2.3468E-04 8.4971E-03 4.0533E-02 3.6480E-02 9.2368E-03 1.5463E-03 1.9053E-02 4.2143E-02 1.6331E-02 1.1703E-03 1.8005E-02 4.1606E-02 2.3532E-02 8.5590E-04 1.0537E-02 4.6373E-02 3.2066E-02 2.7764E-03 1.0853E-02 2.5839E-02 3.6107E-02 1.3910E-02 2.0657E-04 5.3825E-03 6.0582E-02 4.4007E-02 2.2802E-02 1.7270E-03 1.6186E-02 5.8003E-02 4.0658E-02 3.3026E-02 4.3854E-03
1.7855E-03 1.9051E-02 1.3931E-02 3.4634E-03 7.2979E-05 1.7291E-03 2.0913E-02 2.4162E-02 5.3667E-03 1.7779E-04 2.1101E-03 3.9425E-02 3.6970E-02 9.5409E-03 1.5192E-03 1.8031E-02 5.1410E-02 1.8635E-02 1.6222E-03 2.3813E-02 6.1403E-02 3.5486E-02 2.4388E-03 1.3068E-02 6.3618E-02 5.9889E-02 4.0567E-03 1.1565E-02 5.4025E-02 7.2562E-02 3.4184E-02 2.5579E-03 1.4497E-02 4.4007E-02 8.5940E-02 4.6742E-02 3.5196E-03 9.7231E-03 5.9251E-02 8.0705E-02 6.7482E-02 9.3146E-03
8.2018E-04 8.7947E-03 5.6210E-03 1.8572E-03 4.7315E-05 4.0434E-04 1.1015E-02 1.3583E-02 3.1876E-03 7.8000E-05 8.2195E-05 2.1887E-02 2.0485E-02 5.6283E-03 6.1905E-04 9.9843E-03 2.8137E-02 1.0668E-02 7.2477E-04 1.3375E-02 3.4461E-02 2.1251E-02 1.4462E-03 8.1185E-03 3.5931E-02 3.5587E-02 2.3681E-03 6.1819E-03 3.3064E-02 4.3631E-02 2.1271E-02 1.7379E-03 8.2372E-03 2.2802E-02 4.6742E-02 3.0683E-02 2.3414E-03 5.0158E-03 3.1377E-02 4.4978E-02 3.8954E-02 5.3584E-03
5.7985E-06 6.9705E-04 4.5517E-04 8.8676E-05 7.8116E-06 1.3553E-04 1.0325E-03 1.2858E-03 3.1310E-04 8.4570E-06 1.0498E-04 2.2820E-03 2.4631E-03 7.3354E-04 6.5678E-05 1.1900E-03 2.7885E-03 1.1561E-03 4.0607E-05 1.1844E-03 2.8600E-03 1.7481E-03 9.9506E-05 7.5275E-04 3.0950E-03 2.7486E-03 2.3412E-04 5.8679E-04 2.2248E-03 3.3256E-03 1.6758E-03 1.2310E-04 3.3816E-04 1.7270E-03 3.5196E-03 2.3414E-03 3.2825E-04 5.0534E-04 2.9166E-03 2.8661E-03 2.6404E-03 3.8884E-04
1.1920E-03 9.5743E-03 8.3202E-03 1.2486E-03 1.3845E-04 1.2892E-03 7.3275E-03 5.1708E-03 2.2712E-04 8.3933E-05 2.9573E-03 1.2510E-02 1.0546E-02 3.5109E-03 6.7878E-04 6.8988E-03 7.6847E-03 4.7971E-03 -6.9487E-05 4.6489E-03 5.0687E-03 2.9924E-03 1.8567E-04 5.5701E-03 8.6157E-03 4.6098E-03 4.8414E-04 5.5102E-03 9.3277E-03 7.6688E-03 1.2205E-03 -2.2152E-04 2.7186E-03 1.6186E-02 9.7231E-03 5.0158E-03 5.0534E-04 1.7420E-02 2.5545E-02 7.9992E-03 6.6908E-03 1.0015E-03
3.6129E-03 3.2921E-02 2.4828E-02 3.8904E-03 3.3794E-04 5.4367E-03 2.8942E-02 2.7807E-02 5.3831E-03 3.5945E-04 8.9176E-03 5.7880E-02 4.8232E-02 1.5337E-02 2.5663E-03 2.8870E-02 5.6761E-02 2.2270E-02 1.1364E-03 2.6866E-02 5.0356E-02 2.7938E-02 1.3939E-03 1.6328E-02 5.6872E-02 4.0861E-02 3.7267E-03 1.6985E-02 3.6725E-02 4.8270E-02 1.9424E-02 7.5053E-04 6.7203E-03 5.8003E-02 5.9251E-02 3.1377E-02 2.9166E-03 2.5545E-02 1.0017E-01 5.8894E-02 4.7622E-02 6.5792E-03
4.5393E-03 2.3916E-02 1.7726E-02 5.8854E-03 1.0475E-04 9.2041E-04 2.4762E-02 2.2773E-02 5.9249E-03 3.2994E-04 -2.5322E-03 4.2988E-02 2.7257E-02 7.1803E-03 1.8211E-03 1.3901E-02 4.7864E-02 1.4015E-02 2.2705E-03 2.4780E-02 5.9282E-02 3.3661E-02 3.1866E-03 1.4345E-02 5.8979E-02 6.2947E-02 3.3699E-03 1.2404E-02 6.4965E-02 7.3223E-02 3.4899E-02 3.4933E-03 2.1263E-02 4.0658E-02 8.0705E-02 4.4978E-02 2.8661E-03 7.9992E-03 5.8894E-02 1.0804E-01 7.7947E-02 1.0734E-02
2.4758E-03 1.3979E-02 1.0885E-02 3.6554E-03 7.3965E-05 6.2993E-04 1.7720E-02 1.8668E-02 4.3316E-03 1.8098E-04 -2.0375E-04 3.0016E-02 1.8803E-02 5.0810E-03 5.2346E-04 1.2629E-02 3.4351E-02 1.1532E-02 9.9540E-04 1.8997E-02 4.5306E-02 2.6434E-02 2.1726E-03 1.0198E-02 4.7972E-02 4.8783E-02 2.5792E-03 9.5472E-03 4.9716E-02 5.9515E-02 2.8264E-02 2.5118E-03 1.3447E-02 3.3026E-02 6.7482E-02 3.8954E-02 2.6404E-03 6.6908E-03 4.7622E-02 7.7947E-02 7.1678E-02 1.0127E-02
3.4129E-04 2.2713E-03 2.2958E-03 6.2643E-04 2.5921E-05 2.4324E-04 2.3356E-03 2.4287E-03 4.3287E-04 3.3618E-05 -9.7930E-07 3.7896E-03 2.6254E-03 6.1444E-04 6.7549E-05 1.8808E-03 3.3973E-03 1.2348E-03 1.3515E-04 2.3312E-03 4.9462E-03 2.6531E-03 2.6191E-04 1.3359E-03 5.8674E-03 5.4368E-03 2.3711E-04 1.3409E-03 6.2555E-03 7.4038E-03 3.4346E-03 2.6594E-04 1.6065E-03 4.3854E-03 9.3146E-03 5.3584E-03 3.8884E-04 1.0015E-03 6.5792E-03 1.0734E-02 1.0127E-02 1.9900E-03


==> anc/cross_section.txt <==
3.8435E-02 2.5329E-01 2.2046E-01 4.1727E-02 -9.4794E-04 1.3831E-02 2.2629E-01 2.8997E-01 5.8567E-02 -2.3115E-04 -3.0932E-02 4.7074E-01 6.7368E-01 1.3437E-01 -1.0986E-02 2.0774E-01 7.8131E-01 3.5105E-01 -1.3247E-02 2.3999E-01 1.0173E+00 6.4028E-01 1.8326E-02 2.5033E-01 1.2542E+00 1.1233E+00 7.3739E-02 1.8104E-01 9.2656E-01 1.5268E+00 6.8785E-01 3.3769E-02 2.3066E-01 9.6008E-01 1.8011E+00 1.1751E+00 9.7071E-02 1.7867E-01 9.7734E-01 1.6936E+00 1.3879E+00 1.9416E-01 

==> anc/flux.txt <==
# BNB muon-neutrino flux at the MicroBooNE detector with the BNB running in neutrino mode. The flux is in units of number of neutrinos per cm^2 for an exposure of 1.592e+20 protons on target. The first two number in a row show the bin edges (neutrino energy in GeV), while the third number is the neutrino flux.
0, 0.05, 4.92544e+08
0.05, 0.1, 1.89066e+09
0.1, 0.15, 2.44421e+09
0.15, 0.2, 2.91236e+09
0.2, 0.25, 3.61745e+09
0.25, 0.3, 3.98637e+09
0.3, 0.35, 4.26238e+09
0.35, 0.4, 4.46389e+09
0.4, 0.45, 4.72023e+09
0.45, 0.5, 4.92222e+09
0.5, 0.55, 5.03407e+09
0.55, 0.6, 5.04208e+09
0.6, 0.65, 4.97703e+09
0.65, 0.7, 4.92587e+09
0.7, 0.75, 4.8751e+09
0.75, 0.8, 4.76129e+09
0.8, 0.85, 4.58316e+09
0.85, 0.9, 4.39217e+09
0.9, 0.95, 4.20125e+09
0.95, 1, 3.97732e+09
1, 1.05, 3.77124e+09
1.05, 1.1, 3.53281e+09
1.1, 1.15, 3.28751e+09
1.15, 1.2, 3.0546e+09
1.2, 1.25, 2.83217e+09
1.25, 1.3, 2.57803e+09
1.3, 1.35, 2.34652e+09
1.35, 1.4, 2.10236e+09
1.4, 1.45, 1.85976e+09
1.45, 1.5, 1.62091e+09
1.5, 1.55, 1.41211e+09
1.55, 1.6, 1.21925e+09
1.6, 1.65, 1.0362e+09
1.65, 1.7, 8.73529e+08
1.7, 1.75, 7.38243e+08
1.75, 1.8, 6.11492e+08
1.8, 1.85, 5.07337e+08
1.85, 1.9, 4.10277e+08
1.9, 1.95, 3.34644e+08
1.95, 2, 2.70411e+08
2, 2.05, 2.15836e+08
2.05, 2.1, 1.76473e+08
2.1, 2.15, 1.45358e+08
2.15, 2.2, 1.1527e+08
2.2, 2.25, 9.90896e+07
2.25, 2.3, 8.52773e+07
2.3, 2.35, 7.38661e+07
2.35, 2.4, 6.44309e+07
2.4, 2.45, 5.85384e+07
2.45, 2.5, 5.3078e+07
2.5, 2.55, 4.90472e+07
2.55, 2.6, 4.60699e+07
2.6, 2.65, 4.42574e+07
2.65, 2.7, 4.28918e+07
2.7, 2.75, 4.11151e+07
2.75, 2.8, 3.82788e+07
2.8, 2.85, 3.77446e+07
2.85, 2.9, 3.65919e+07
2.9, 2.95, 3.58925e+07
2.95, 3, 3.34044e+07
3, 3.05, 3.2049e+07
3.05, 3.1, 3.10074e+07
3.1, 3.15, 3.1785e+07
3.15, 3.2, 2.97035e+07
3.2, 3.25, 2.87819e+07
3.25, 3.3, 2.81035e+07
3.3, 3.35, 2.67015e+07
3.35, 3.4, 2.65811e+07
3.4, 3.45, 2.55155e+07
3.45, 3.5, 2.48278e+07
3.5, 3.55, 2.44332e+07
3.55, 3.6, 2.28545e+07
3.6, 3.65, 2.21971e+07
3.65, 3.7, 2.1078e+07
3.7, 3.75, 2.06122e+07
3.75, 3.8, 2.00581e+07
3.8, 3.85, 1.81843e+07
3.85, 3.9, 1.74887e+07
3.9, 3.95, 1.66799e+07
3.95, 4, 1.64523e+07
4, 4.05, 1.55457e+07
4.05, 4.1, 1.5356e+07
4.1, 4.15, 1.39368e+07
4.15, 4.2, 1.34038e+07
4.2, 4.25, 1.24599e+07
4.25, 4.3, 1.19725e+07
4.3, 4.35, 1.18597e+07
4.35, 4.4, 1.13837e+07
4.4, 4.45, 1.09077e+07
4.45, 4.5, 1.05582e+07
4.5, 4.55, 9.16137e+06
4.55, 4.6, 9.22129e+06
4.6, 4.65, 8.65399e+06
4.65, 4.7, 7.9764e+06
4.7, 4.75, 7.75966e+06
4.75, 4.8, 7.18408e+06
4.8, 4.85, 6.73098e+06
4.85, 4.9, 6.40431e+06
4.9, 4.95, 6.07857e+06
4.95, 5, 5.43618e+06
5, 5.05, 5.24592e+06
5.05, 5.1, 4.93755e+06
5.1, 5.15, 4.64148e+06
5.15, 5.2, 4.45764e+06
5.2, 5.25, 4.13457e+06
5.25, 5.3, 3.9884e+06
5.3, 5.35, 3.50637e+06
5.35, 5.4, 3.35139e+06
5.4, 5.45, 3.21936e+06
5.45, 5.5, 3.40673e+06
5.5, 5.55, 2.78167e+06
5.55, 5.6, 2.91287e+06
5.6, 5.65, 2.92959e+06
5.65, 5.7, 2.17844e+06
5.7, 5.75, 1.93646e+06
5.75, 5.8, 1.90882e+06
5.8, 5.85, 1.72019e+06
5.85, 5.9, 1.55302e+06
5.9, 5.95, 1.41571e+06
5.95, 6, 1.27656e+06
6, 6.05, 1.1948e+06
6.05, 6.1, 1.01098e+06
6.1, 6.15, 969534
6.15, 6.2, 810245
6.2, 6.25, 659234
6.25, 6.3, 546751
6.3, 6.35, 511249
6.35, 6.4, 391682
6.4, 6.45, 302001
6.45, 6.5, 276934
6.5, 6.55, 205180
6.55, 6.6, 162341
6.6, 6.65, 124010
6.65, 6.7, 82297.6
6.7, 6.75, 38330.4
6.75, 6.8, 0


==> anc/smearing_matrix.txt <==
This file contains the smearing matrix for the MicroBooNE muon-neutrino charged-current inclusive cross section measurement. The first number in the first line corresponds to the migration probablity between bin 1 and bin 1. The second number in the first line between bin 1 and bin 2. The first number in the second line between bin 2 and 1. And so on. Bin 43 is the overflow bin.
8.6982E-02 2.5439E-02 0.0000E+00 0.0000E+00 0.0000E+00 1.8365E-02 4.9062E-03 4.5330E-04 0.0000E+00 0.0000E+00 6.9043E-03 1.3010E-03 1.8119E-04 0.0000E+00 0.0000E+00 3.4069E-03 1.8196E-04 3.8131E-04 0.0000E+00 3.1289E-03 1.4959E-04 2.8771E-04 0.0000E+00 4.0242E-03 1.6477E-04 2.0050E-04 0.0000E+00 8.3861E-03 2.3823E-04 1.3968E-04 8.7506E-05 0.0000E+00 1.1255E-02 3.5780E-04 8.2686E-05 1.5593E-04 2.2177E-04 1.5352E-02 0.0000E+00 0.0000E+00 0.0000E+00 9.2125E-05 0.0000E+00
1.7327E-01 3.3850E-01 8.9963E-02 2.2282E-02 0.0000E+00 3.4707E-02 2.8079E-02 8.1485E-03 1.0986E-03 0.0000E+00 1.8406E-02 4.1334E-03 1.4538E-03 3.3094E-04 0.0000E+00 7.0911E-03 7.2379E-04 5.7450E-04 0.0000E+00 3.1322E-02 3.5908E-03 5.7901E-04 0.0000E+00 4.6017E-02 5.7519E-03 7.2910E-04 6.8131E-04 3.6441E-02 4.9830E-03 7.6015E-04 3.4966E-04 0.0000E+00 3.8053E-02 5.3856E-03 4.1244E-04 4.6472E-04 6.4717E-04 2.9257E-02 1.6476E-02 4.3420E-04 1.2444E-04 9.7086E-05 1.0769E-03
4.2785E-02 1.1610E-01 3.6921E-01 2.2244E-01 0.0000E+00 8.5138E-03 6.9881E-03 1.9911E-02 2.1852E-03 0.0000E+00 8.0608E-03 2.0567E-03 1.0774E-03 1.9671E-03 0.0000E+00 4.2798E-03 1.6314E-03 1.1470E-03 0.0000E+00 8.5375E-03 1.1227E-02 2.2173E-03 2.5463E-03 1.5487E-02 1.7755E-02 2.4782E-03 6.9723E-04 1.3375E-02 1.9251E-02 2.0920E-03 3.4563E-04 1.1027E-03 1.0405E-02 1.9389E-02 1.9066E-03 5.1453E-04 8.3704E-04 1.3938E-02 2.2408E-02 3.6274E-03 1.1669E-04 1.8659E-04 4.8701E-04
4.5630E-03 9.0059E-03 6.8193E-02 3.3296E-01 0.0000E+00 7.1262E-04 1.1328E-03 3.8464E-03 7.6623E-03 0.0000E+00 3.4496E-03 2.5797E-04 3.6290E-04 9.9792E-04 0.0000E+00 2.8633E-04 3.6111E-04 1.9159E-04 0.0000E+00 5.7066E-04 1.3488E-03 2.2174E-03 6.4807E-04 0.0000E+00 2.3024E-03 3.6154E-03 5.2773E-04 5.6229E-04 1.6627E-03 5.5791E-03 1.1347E-03 0.0000E+00 8.7165E-04 3.2337E-03 5.6173E-03 1.1884E-03 2.1894E-04 1.3976E-03 2.6411E-03 1.0154E-02 2.7971E-03 1.7640E-04 0.0000E+00
3.0632E-03 1.4973E-03 3.4934E-03 0.0000E+00 1.0000E+00 2.1253E-03 5.6538E-04 1.1310E-03 0.0000E+00 0.0000E+00 1.1291E-03 0.0000E+00 5.4498E-04 0.0000E+00 0.0000E+00 8.5304E-04 1.8201E-04 3.8126E-04 4.2972E-03 1.1406E-03 0.0000E+00 6.7575E-04 0.0000E+00 0.0000E+00 1.6444E-04 2.0143E-04 5.1387E-04 1.6855E-03 2.3823E-04 1.3720E-04 3.4332E-04 0.0000E+00 2.6143E-03 0.0000E+00 2.4882E-04 6.6319E-04 0.0000E+00 0.0000E+00 6.5919E-04 4.3621E-04 2.4762E-03 5.9071E-04 1.4879E-03
1.6811E-02 5.9659E-03 6.9671E-04 0.0000E+00 0.0000E+00 8.9857E-02 3.0129E-02 4.5319E-04 1.0908E-03 0.0000E+00 6.0697E-02 1.4228E-02 5.4379E-04 0.0000E+00 0.0000E+00 9.0819E-03 1.8201E-04 3.8292E-04 0.0000E+00 5.9649E-03 5.9927E-04 2.8955E-04 0.0000E+00 3.3290E-03 4.9269E-04 6.7119E-05 5.2441E-04 3.3607E-03 4.7598E-04 4.1707E-04 2.6259E-04 0.0000E+00 6.9548E-03 3.5813E-04 8.2686E-05 1.0274E-04 0.0000E+00 4.2107E-03 0.0000E+00 0.0000E+00 1.2459E-04 9.8505E-05 0.0000E+00
3.1264E-02 3.6616E-02 1.1845E-02 2.2230E-02 0.0000E+00 1.8766E-01 3.7619E-01 9.4043E-02 9.6712E-03 0.0000E+00 7.8990E-02 1.0533E-01 2.3073E-02 2.3270E-03 0.0000E+00 3.7161E-02 6.5265E-03 7.6430E-04 0.0000E+00 2.3899E-02 2.9852E-03 1.0561E-03 0.0000E+00 5.8837E-03 9.8790E-04 7.3672E-04 7.0004E-04 8.3529E-03 7.1227E-04 6.1679E-04 6.0190E-04 2.2298E-03 6.9535E-03 3.5885E-04 4.9603E-04 3.0609E-04 2.1043E-04 1.5408E-02 2.6409E-03 4.3504E-04 1.8671E-04 1.8832E-04 0.0000E+00
8.4013E-03 1.1357E-02 4.2522E-02 6.6696E-02 0.0000E+00 3.3289E-02 1.2707E-01 4.3745E-01 1.8914E-01 0.0000E+00 1.3787E-02 2.7706E-02 6.8774E-02 1.8478E-02 0.0000E+00 1.5069E-02 1.5585E-02 4.0160E-03 4.2972E-03 9.4723E-03 7.4794E-03 1.5430E-03 0.0000E+00 2.9253E-03 1.4753E-03 6.0106E-04 5.1387E-04 3.9284E-03 1.1866E-03 1.2536E-03 5.1893E-04 0.0000E+00 6.9533E-03 1.4355E-03 5.7832E-04 5.6541E-04 6.4419E-04 8.3670E-03 3.2895E-03 1.4524E-04 5.5906E-04 4.8407E-04 4.9996E-04
3.7425E-03 2.0978E-03 5.5493E-03 6.6478E-02 0.0000E+00 6.3772E-03 1.1692E-02 9.1206E-02 4.6272E-01 0.0000E+00 3.4540E-03 3.6313E-03 1.1791E-02 2.6827E-02 0.0000E+00 1.9965E-03 3.0824E-03 3.4448E-03 0.0000E+00 2.5703E-03 1.6482E-03 1.7293E-03 0.0000E+00 3.3273E-03 1.3138E-03 6.6632E-04 1.0408E-03 3.3588E-03 1.6619E-03 4.8753E-04 1.0502E-03 1.1027E-03 8.7140E-04 3.5813E-04 7.4493E-04 5.1397E-04 8.6009E-04 0.0000E+00 1.9802E-03 1.4522E-04 1.8606E-04 1.9256E-04 5.2544E-04
6.8605E-03 3.8986E-03 3.4885E-03 0.0000E+00 0.0000E+00 7.7949E-03 4.4983E-03 1.1089E-02 3.2587E-02 1.0000E+00 1.4928E-02 3.6270E-03 1.6375E-03 2.3168E-03 4.1271E-02 1.9940E-03 1.6268E-03 7.6162E-04 0.0000E+00 2.0016E-03 7.4981E-04 9.6175E-04 3.2373E-03 2.5736E-03 1.3144E-03 9.3708E-04 1.2064E-03 3.9261E-03 7.1285E-04 4.8884E-04 7.8196E-04 1.1753E-03 2.6061E-03 7.2129E-04 6.6153E-04 4.6618E-04 1.2856E-03 2.8000E-03 1.3196E-03 7.2401E-04 4.9610E-04 4.9393E-04 2.0579E-03
5.3384E-03 1.5009E-03 0.0000E+00 0.0000E+00 0.0000E+00 5.0105E-02 1.1497E-02 4.5236E-04 0.0000E+00 0.0000E+00 9.4002E-02 2.7187E-02 1.0913E-03 0.0000E+00 0.0000E+00 1.2517E-02 7.2235E-04 3.8321E-04 0.0000E+00 1.7114E-03 0.0000E+00 3.8579E-04 6.4489E-04 1.4806E-03 3.2922E-04 2.0070E-04 0.0000E+00 1.6711E-03 0.0000E+00 6.9548E-05 0.0000E+00 0.0000E+00 2.6097E-03 0.0000E+00 8.2864E-05 1.0332E-04 2.1905E-04 2.7909E-03 0.0000E+00 1.4554E-04 2.4808E-04 9.9777E-05 0.0000E+00
2.0648E-02 4.2025E-03 2.0951E-03 0.0000E+00 0.0000E+00 8.2641E-02 1.2504E-01 3.6241E-02 8.7672E-03 0.0000E+00 2.0406E-01 4.0701E-01 8.5382E-02 8.9092E-03 4.2516E-02 1.1335E-01 2.5380E-02 3.0612E-03 4.2682E-03 1.2557E-02 2.5455E-03 1.5422E-03 6.1273E-04 5.1770E-03 1.6431E-03 7.3703E-04 7.0120E-04 3.9317E-03 1.1888E-03 4.1553E-04 5.2387E-04 1.1565E-03 8.6917E-03 3.6038E-04 1.6581E-04 5.1761E-04 4.3756E-04 1.3991E-02 0.0000E+00 5.7972E-04 2.4192E-04 4.8161E-04 1.4811E-03
9.1824E-03 1.2003E-03 6.9403E-04 2.2230E-02 0.0000E+00 1.7008E-02 3.3189E-02 1.1959E-01 5.4609E-02 0.0000E+00 3.2112E-02 1.5634E-01 4.7858E-01 1.7066E-01 0.0000E+00 2.5058E-02 9.7810E-02 2.7744E-02 0.0000E+00 5.1405E-03 2.8466E-03 2.2194E-03 1.9455E-03 3.3266E-03 2.3015E-03 1.8003E-03 1.0516E-03 5.6000E-03 1.8858E-03 9.7188E-04 1.1200E-03 0.0000E+00 6.0660E-03 1.4412E-03 1.4065E-03 7.2263E-04 6.4115E-04 9.7786E-03 2.6322E-03 1.1606E-03 4.9670E-04 7.8883E-04 1.5506E-03
7.6235E-03 3.8396E-03 1.3957E-03 0.0000E+00 0.0000E+00 8.4866E-03 3.0176E-03 2.0139E-02 9.9232E-02 0.0000E+00 9.1972E-03 1.4728E-02 1.2530E-01 4.9134E-01 4.1197E-01 5.4040E-03 1.5407E-02 6.0334E-02 4.2717E-03 3.3999E-03 7.4046E-04 1.4465E-03 1.2968E-03 5.5399E-03 1.7923E-03 1.3974E-03 1.9189E-03 4.4752E-03 1.4147E-03 1.1152E-03 6.1201E-04 0.0000E+00 4.3284E-03 2.1323E-03 7.4514E-04 8.2823E-04 8.6888E-04 5.6114E-03 6.6072E-04 1.0143E-03 4.9643E-04 7.8432E-04 3.0688E-03
1.5252E-02 3.5983E-03 4.8311E-03 0.0000E+00 0.0000E+00 1.1341E-02 4.7226E-03 1.5866E-03 9.8243E-03 0.0000E+00 1.1509E-02 4.6612E-03 1.1079E-02 6.5677E-02 2.5123E-01 4.8216E-03 1.4504E-03 7.6076E-03 4.2869E-03 3.7109E-03 7.4899E-04 2.0179E-03 2.5061E-03 2.9568E-03 1.8086E-03 1.4068E-03 1.9313E-03 8.9460E-03 1.4266E-03 1.8110E-03 1.3929E-03 2.2767E-03 8.6102E-04 1.0766E-03 1.4078E-03 1.0868E-03 1.0848E-03 6.9853E-03 6.6236E-04 5.8081E-04 1.6062E-03 1.5511E-03 1.5145E-03
2.1354E-02 1.2292E-02 1.3953E-03 0.0000E+00 0.0000E+00 8.6927E-02 7.2549E-02 1.2921E-02 1.0802E-03 0.0000E+00 8.5900E-02 1.1283E-01 2.3062E-02 4.9873E-03 0.0000E+00 3.4892E-01 6.2765E-02 7.8260E-03 4.2966E-03 1.1722E-01 2.4070E-02 2.3991E-03 6.5104E-04 1.2933E-02 1.3156E-03 4.6895E-04 1.7366E-03 4.4946E-03 1.9036E-03 4.8684E-04 7.8696E-04 1.1645E-03 1.0424E-02 1.0809E-03 8.2812E-04 6.2150E-04 2.1851E-04 4.2019E-03 6.1297E-04 4.3517E-04 1.2413E-04 2.9236E-04 1.0112E-03
1.0702E-02 2.9976E-03 3.4895E-03 0.0000E+00 0.0000E+00 2.1960E-02 2.1306E-02 4.4215E-02 7.6545E-03 0.0000E+00 1.3791E-02 2.4862E-02 9.6376E-02 3.6883E-02 0.0000E+00 1.2810E-01 4.1750E-01 1.1839E-01 2.1399E-02 2.8279E-02 9.8465E-02 1.8171E-02 1.9452E-03 4.4408E-03 3.6147E-03 1.6060E-03 3.5095E-04 6.1736E-03 2.0928E-03 7.6395E-04 1.0467E-03 3.4493E-03 7.7988E-03 1.7970E-03 6.6161E-04 6.1559E-04 1.3089E-03 8.4008E-03 2.6387E-03 5.7988E-04 4.9775E-04 4.8534E-04 1.4737E-03
7.6568E-03 1.2012E-03 3.4868E-03 0.0000E+00 0.0000E+00 8.5108E-03 1.5110E-03 4.7584E-03 1.5242E-02 0.0000E+00 4.5974E-03 3.3700E-03 1.5804E-02 9.1993E-02 4.2311E-02 1.2773E-02 1.2032E-01 4.9011E-01 2.6242E-01 3.9983E-03 1.7779E-02 5.7215E-02 1.6021E-02 2.2182E-03 1.1499E-03 1.1993E-03 1.7498E-04 1.6385E-03 2.3804E-04 6.9387E-04 6.9690E-04 0.0000E+00 8.6709E-04 7.1815E-04 9.0888E-04 6.2001E-04 4.4251E-04 2.7805E-03 2.6422E-03 5.7991E-04 4.9625E-04 5.7739E-04 1.0545E-03
9.1238E-03 3.3022E-03 6.9504E-04 0.0000E+00 0.0000E+00 4.9615E-03 3.2059E-03 2.0393E-03 2.1853E-03 0.0000E+00 1.2547E-02 2.5899E-03 2.1802E-03 6.6205E-03 1.2685E-01 4.2726E-03 1.3588E-02 7.0615E-02 3.9975E-01 1.4283E-03 8.9233E-04 5.6750E-03 1.9965E-02 3.3230E-03 1.3133E-03 8.0397E-04 2.0884E-03 3.3624E-03 4.7417E-04 1.1142E-03 1.2126E-03 0.0000E+00 3.4791E-03 1.4395E-03 1.0721E-03 1.3869E-03 6.5765E-04 1.3809E-03 6.5901E-04 7.2614E-04 1.1752E-03 1.0615E-03 1.0564E-03
5.4812E-02 5.9012E-02 1.6738E-02 2.2282E-02 0.0000E+00 4.8102E-02 3.3696E-02 7.9370E-03 0.0000E+00 0.0000E+00 3.9112E-02 1.0103E-02 3.8160E-03 2.3269E-03 0.0000E+00 1.3120E-01 2.9372E-02 4.2057E-03 0.0000E+00 3.4565E-01 5.7142E-02 9.1288E-03 2.5925E-03 1.2882E-01 2.3645E-02 2.5402E-03 1.5696E-03 1.4558E-02 4.7307E-03 9.0499E-04 6.9384E-04 1.1227E-03 1.3890E-02 1.7970E-03 3.3068E-04 5.1596E-04 4.2457E-04 5.5949E-03 1.3201E-03 4.3528E-04 1.2217E-04 0.0000E+00 5.0463E-04
2.2935E-02 1.5599E-02 5.4271E-02 2.2233E-02 0.0000E+00 1.9778E-02 9.9807E-03 1.6548E-02 5.3880E-03 0.0000E+00 2.6483E-02 5.4482E-03 3.0898E-03 2.3293E-03 0.0000E+00 3.8451E-02 1.2372E-01 3.8769E-02 8.5390E-03 1.4378E-01 4.2581E-01 9.7024E-02 2.1743E-02 3.4446E-02 1.0696E-01 1.7730E-02 2.4218E-03 8.9715E-03 4.7494E-03 1.3149E-03 1.2178E-03 2.1907E-03 6.0835E-03 2.1370E-03 3.3057E-04 4.6536E-04 4.2309E-04 5.5916E-03 6.5781E-04 4.3032E-04 4.2919E-04 3.9072E-04 9.8533E-04
6.1093E-03 2.7036E-03 4.8753E-03 4.4615E-02 0.0000E+00 8.4436E-03 2.6421E-03 2.2643E-03 5.3662E-03 0.0000E+00 1.0347E-02 3.8891E-03 7.2173E-04 1.9840E-03 0.0000E+00 4.5480E-03 2.3352E-02 1.1777E-01 1.0167E-01 1.0839E-02 1.3110E-01 5.0903E-01 2.4403E-01 5.9229E-03 2.0372E-02 7.2511E-02 1.8400E-02 5.6223E-04 1.1877E-03 1.3224E-03 6.9966E-04 1.1722E-03 2.5271E-03 3.5629E-03 5.7994E-04 3.1013E-04 6.5295E-04 5.6027E-03 1.3193E-03 4.3621E-04 4.3492E-04 4.8930E-04 4.8460E-04
6.8867E-03 2.1018E-03 6.9870E-04 0.0000E+00 0.0000E+00 9.1403E-03 2.0757E-03 1.5863E-03 3.2829E-03 0.0000E+00 8.0398E-03 1.5533E-03 1.2594E-03 9.9687E-04 0.0000E+00 3.1238E-03 3.0818E-03 1.0314E-02 1.1844E-01 3.4173E-03 1.2110E-02 9.2245E-02 4.7449E-01 2.5865E-03 1.8095E-03 7.6843E-03 2.5791E-02 4.4621E-03 7.1238E-04 1.3250E-03 8.6821E-04 1.0971E-03 1.7369E-03 7.2076E-04 7.3403E-04 1.0872E-03 8.7018E-04 2.7868E-03 1.3152E-03 7.2335E-04 6.8207E-04 1.0670E-03 1.4904E-03
7.6348E-02 7.5495E-02 1.9514E-02 0.0000E+00 0.0000E+00 2.4116E-02 7.9303E-03 2.0209E-03 1.0920E-03 0.0000E+00 2.6502E-02 5.7020E-03 2.5453E-03 2.2889E-03 0.0000E+00 1.2546E-02 3.9813E-03 1.3370E-03 0.0000E+00 1.2888E-01 2.2464E-02 3.8572E-03 1.9323E-03 3.4519E-01 5.9076E-02 6.9455E-03 4.1844E-03 1.4837E-01 2.5616E-02 1.7431E-03 1.2043E-03 2.2504E-03 1.9964E-02 3.9556E-03 4.9554E-04 3.6091E-04 1.9766E-04 1.8194E-02 1.3213E-03 4.3470E-04 6.1438E-05 0.0000E+00 0.0000E+00
2.2939E-02 1.7941E-02 5.6466E-02 0.0000E+00 0.0000E+00 2.0577E-02 4.5179E-03 2.7215E-03 2.1855E-03 0.0000E+00 2.1656E-02 5.7031E-03 2.9038E-03 3.9843E-03 0.0000E+00 8.8391E-03 3.9868E-03 3.0462E-03 0.0000E+00 3.1593E-02 1.2286E-01 3.2836E-02 8.9498E-03 1.3886E-01 4.2129E-01 7.5889E-02 1.7903E-02 4.2518E-02 1.3584E-01 1.8724E-02 2.6674E-03 3.3931E-03 7.7481E-03 6.1084E-03 1.8895E-03 3.0805E-04 8.3830E-04 8.3989E-03 1.3191E-03 4.3558E-04 3.0918E-04 4.8936E-04 9.7452E-04
1.0715E-02 1.1704E-03 9.0601E-03 4.4468E-02 0.0000E+00 4.9642E-03 2.2478E-03 1.3251E-03 0.0000E+00 0.0000E+00 1.0348E-02 2.3223E-03 1.8034E-03 2.3298E-03 0.0000E+00 3.4215E-03 1.6395E-03 1.8965E-03 0.0000E+00 6.2870E-03 2.2431E-02 1.2201E-01 8.0579E-02 1.3676E-02 1.3324E-01 5.1622E-01 2.0316E-01 4.4378E-03 2.5422E-02 9.8098E-02 2.2592E-02 7.8021E-03 4.3472E-03 2.8733E-03 2.6356E-03 7.2062E-04 6.0433E-04 2.7662E-03 6.5761E-04 2.8951E-04 6.1544E-04 5.7375E-04 2.1505E-03
6.1188E-03 5.7982E-04 6.9671E-04 0.0000E+00 0.0000E+00 3.5374E-03 3.7759E-04 6.7774E-04 5.2593E-03 0.0000E+00 5.7420E-03 1.0131E-03 1.2604E-03 1.9898E-03 0.0000E+00 1.1390E-03 7.2532E-04 7.6238E-04 0.0000E+00 1.4282E-03 1.6474E-03 1.2606E-02 9.0815E-02 2.1983E-03 8.5548E-03 1.0573E-01 5.1978E-01 1.1177E-03 1.1724E-03 1.1217E-02 4.1723E-02 1.8249E-02 2.6024E-03 3.6091E-04 8.2808E-04 4.1400E-04 1.9380E-03 1.3982E-03 6.6139E-04 8.6432E-04 6.8052E-04 5.7801E-04 2.1007E-03
5.1031E-02 4.4642E-02 1.7449E-02 0.0000E+00 0.0000E+00 1.7648E-02 4.9106E-03 1.7881E-03 2.1831E-03 0.0000E+00 2.4127E-02 4.1434E-03 2.3639E-03 1.9727E-03 0.0000E+00 7.1114E-03 9.0644E-04 2.2776E-03 0.0000E+00 1.0856E-02 2.5448E-03 1.0482E-03 6.4730E-04 1.1556E-01 2.2672E-02 1.9985E-03 2.0891E-03 3.1707E-01 4.7741E-02 4.1762E-03 3.7437E-03 1.1712E-03 1.2324E-01 2.2265E-02 1.1587E-03 1.1868E-03 2.2177E-04 2.3733E-02 7.2578E-03 1.4458E-04 1.2302E-04 1.9634E-04 5.0013E-04
2.8292E-02 1.8887E-02 4.5870E-02 0.0000E+00 0.0000E+00 1.6952E-02 7.1248E-03 3.5848E-03 4.3514E-03 0.0000E+00 1.9554E-02 3.8915E-03 1.9681E-03 4.3196E-03 0.0000E+00 6.2473E-03 4.3339E-03 2.1010E-03 8.2822E-03 5.4268E-03 4.6362E-03 3.1255E-03 3.7630E-03 3.3987E-02 1.1231E-01 2.4485E-02 7.6296E-03 1.3053E-01 3.9039E-01 5.7394E-02 1.3052E-02 1.2392E-02 3.1269E-02 1.2582E-01 1.6022E-02 1.9026E-03 1.7097E-03 2.8004E-03 5.2804E-03 2.0176E-03 1.8654E-04 1.9273E-04 9.5361E-04
6.8896E-03 4.2037E-03 6.9188E-03 4.4447E-02 0.0000E+00 1.2715E-02 3.9617E-03 2.4672E-03 4.2084E-03 0.0000E+00 1.0346E-02 1.5541E-03 1.6338E-03 4.6422E-03 4.1980E-02 6.5469E-03 1.2671E-03 2.1014E-03 1.2295E-02 4.8255E-03 1.4935E-03 3.0640E-03 2.5423E-03 4.7972E-03 2.2809E-02 1.2218E-01 5.4565E-02 1.1210E-02 1.3448E-01 4.9731E-01 1.5928E-01 6.3501E-02 6.0801E-03 2.9438E-02 1.0634E-01 1.9464E-02 3.4778E-03 0.0000E+00 6.5730E-04 2.4540E-03 4.9616E-04 5.7618E-04 1.0532E-03
2.2119E-03 3.0101E-04 0.0000E+00 0.0000E+00 0.0000E+00 3.5485E-03 3.7814E-04 2.2589E-04 0.0000E+00 0.0000E+00 0.0000E+00 7.6320E-04 7.0705E-04 9.9632E-04 0.0000E+00 8.5550E-04 1.8201E-04 1.1306E-03 4.2818E-03 1.4246E-03 7.3832E-04 6.6479E-04 1.9266E-03 7.4106E-04 1.4660E-03 1.5302E-02 1.0653E-01 3.3618E-03 4.9856E-03 1.1019E-01 4.9391E-01 2.9216E-01 8.6637E-04 3.5960E-04 1.3969E-02 5.1716E-02 1.1324E-02 1.4011E-03 0.0000E+00 2.8969E-04 4.3068E-04 2.0238E-04 1.0067E-03
1.5249E-03 0.0000E+00 0.0000E+00 0.0000E+00 0.0000E+00 7.0940E-04 0.0000E+00 0.0000E+00 1.0961E-03 0.0000E+00 1.1527E-03 0.0000E+00 3.6408E-04 3.3307E-04 0.0000E+00 5.6725E-04 0.0000E+00 7.6375E-04 0.0000E+00 2.8564E-04 2.9922E-04 1.8980E-04 0.0000E+00 0.0000E+00 3.2847E-04 8.7013E-04 7.4721E-03 1.6825E-03 1.1872E-03 6.2740E-03 7.4648E-02 3.9397E-01 0.0000E+00 0.0000E+00 4.8447E-04 5.8911E-03 1.4369E-02 1.3725E-03 6.5930E-04 0.0000E+00 0.0000E+00 9.9072E-05 1.0214E-03
5.4193E-02 4.3467E-02 9.7597E-03 0.0000E+00 0.0000E+00 2.0568E-02 6.2186E-03 3.1522E-03 6.5649E-03 0.0000E+00 1.9526E-02 5.4013E-03 1.8033E-03 2.6521E-03 0.0000E+00 5.6820E-03 2.7202E-03 1.3360E-03 3.9677E-03 4.8618E-03 1.1987E-03 3.8447E-04 6.4578E-04 1.2936E-02 3.2754E-03 6.0263E-04 0.0000E+00 1.0530E-01 1.9217E-02 2.2190E-03 1.2147E-03 0.0000E+00 3.5054E-01 4.6696E-02 2.3992E-03 1.6925E-03 1.5187E-03 1.5083E-01 3.0338E-02 1.0152E-03 1.1711E-04 2.7383E-04 0.0000E+00
2.5257E-02 2.1269E-02 4.3260E-02 0.0000E+00 0.0000E+00 2.1292E-02 7.3557E-03 6.7993E-03 9.8494E-03 0.0000E+00 2.2961E-02 5.6867E-03 5.2488E-03 6.9382E-03 0.0000E+00 6.8177E-03 2.4939E-03 2.8451E-03 0.0000E+00 6.5638E-03 3.5793E-03 2.6811E-03 3.1607E-03 7.7407E-03 5.7541E-03 2.7242E-03 1.6757E-03 4.0291E-02 1.1348E-01 2.0888E-02 4.2686E-03 2.2024E-03 1.4491E-01 4.1827E-01 5.6984E-02 1.1114E-02 1.0848E-02 4.7560E-02 1.3581E-01 2.0152E-02 2.7823E-03 1.2765E-03 3.0214E-03
1.1389E-02 4.4716E-03 1.0454E-02 2.2256E-02 0.0000E+00 7.6308E-03 4.5299E-03 3.6029E-03 9.7330E-03 0.0000E+00 1.8307E-02 5.1598E-03 3.4477E-03 7.6044E-03 0.0000E+00 3.9878E-03 2.8682E-03 1.8812E-03 1.2813E-02 3.4270E-03 2.9535E-03 1.9998E-03 4.4626E-03 5.0772E-03 2.4519E-03 2.6688E-03 2.2469E-03 3.3209E-03 3.5127E-02 1.2297E-01 4.2390E-02 1.5897E-02 1.4684E-02 1.4261E-01 5.3173E-01 1.3630E-01 5.1172E-02 4.1814E-03 3.5573E-02 1.4557E-01 2.5348E-02 5.6819E-03 4.1281E-03
4.5794E-03 6.0160E-04 1.3987E-03 0.0000E+00 0.0000E+00 2.1271E-03 1.6720E-03 2.4878E-03 2.1908E-03 0.0000E+00 3.3903E-03 1.2940E-03 7.0341E-04 3.8996E-03 0.0000E+00 1.1405E-03 3.6253E-04 1.1403E-03 4.2717E-03 1.7099E-03 2.9808E-04 8.5366E-04 6.4504E-04 2.5903E-03 4.7961E-04 3.9883E-04 1.6948E-03 2.2047E-03 1.4265E-03 1.7678E-02 1.0743E-01 6.9050E-02 8.6906E-04 6.1103E-03 1.1098E-01 5.3292E-01 2.6261E-01 0.0000E+00 0.0000E+00 1.5904E-02 8.2671E-02 2.0539E-02 1.1101E-02
1.5167E-03 2.9999E-04 6.9751E-04 0.0000E+00 0.0000E+00 0.0000E+00 1.8880E-04 2.2623E-04 2.1844E-03 0.0000E+00 0.0000E+00 2.5919E-04 5.4356E-04 1.3285E-03 4.1865E-02 1.1432E-03 3.6164E-04 5.7284E-04 0.0000E+00 2.8556E-04 2.8707E-04 3.7721E-04 6.4954E-04 0.0000E+00 3.2869E-04 1.3288E-04 6.7680E-04 5.3691E-04 4.4921E-04 1.5953E-03 1.1694E-02 9.0940E-02 0.0000E+00 1.4404E-03 5.1237E-03 9.7124E-02 4.8703E-01 1.3041E-03 0.0000E+00 1.4524E-04 6.5406E-03 2.5266E-02 2.4967E-02
5.7911E-02 5.0663E-02 1.1857E-02 0.0000E+00 0.0000E+00 3.1828E-02 8.8682E-03 6.1165E-03 3.2080E-03 0.0000E+00 1.6035E-02 6.4497E-03 5.2609E-03 2.9809E-03 0.0000E+00 5.4206E-03 2.3318E-03 1.3205E-03 0.0000E+00 5.3600E-03 1.1982E-03 7.6892E-04 1.2930E-03 7.0297E-03 9.8577E-04 7.9645E-04 1.3824E-03 1.5709E-02 2.6156E-03 8.3402E-04 1.7509E-04 0.0000E+00 9.0957E-02 1.7954E-02 1.4896E-03 3.6201E-04 1.2923E-03 3.9250E-01 9.6153E-02 4.0629E-03 1.1120E-03 5.8622E-04 3.0901E-03
3.6578E-02 3.2104E-02 4.3100E-02 2.2207E-02 0.0000E+00 2.4684E-02 1.3010E-02 1.1077E-02 1.2009E-02 0.0000E+00 2.1769E-02 7.7126E-03 5.5876E-03 6.2583E-03 0.0000E+00 7.1269E-03 3.7702E-03 2.0546E-03 3.9821E-03 1.0247E-02 3.1326E-03 1.7081E-03 0.0000E+00 6.6506E-03 2.4603E-03 9.1698E-04 1.9684E-03 9.4781E-03 5.4115E-03 1.6596E-03 1.2564E-03 0.0000E+00 4.1538E-02 1.0440E-01 1.7360E-02 2.0641E-03 2.3612E-03 1.6614E-01 5.1159E-01 8.3009E-02 1.1886E-02 8.4526E-03 1.3735E-02
1.6598E-02 1.4324E-02 2.7159E-02 0.0000E+00 0.0000E+00 1.4064E-02 7.4570E-03 9.6696E-03 1.4010E-02 0.0000E+00 1.2488E-02 3.8356E-03 2.9011E-03 6.5418E-03 0.0000E+00 5.1171E-03 2.4842E-03 2.7860E-03 8.4350E-03 5.6793E-03 3.4850E-03 1.0412E-03 1.8781E-03 5.4966E-03 1.6066E-03 1.2498E-03 2.0286E-03 7.2821E-03 1.3759E-03 2.2077E-03 1.3955E-03 4.4049E-03 1.7430E-03 1.9368E-02 1.0168E-01 3.2965E-02 1.3317E-02 8.3955E-03 1.0420E-01 6.3555E-01 1.8642E-01 7.8272E-02 8.8940E-02
1.0545E-02 3.8599E-03 6.7091E-03 0.0000E+00 0.0000E+00 4.2148E-03 2.6157E-03 3.6168E-03 1.0898E-03 0.0000E+00 3.4495E-03 2.0092E-03 1.4158E-03 9.9097E-04 0.0000E+00 1.4191E-03 6.8558E-04 1.2922E-03 3.7322E-03 8.2785E-04 7.1844E-04 6.3329E-04 6.2331E-04 7.3918E-04 6.4104E-04 3.7823E-04 4.7166E-04 1.1258E-03 4.7610E-04 4.8154E-04 8.4668E-04 2.2801E-03 8.6774E-04 1.4261E-03 8.2657E-03 8.3294E-02 5.3210E-02 2.7989E-03 1.9830E-03 6.2424E-02 6.1247E-01 3.5208E-01 2.2901E-01
0.0000E+00 1.6965E-03 0.0000E+00 2.2183E-02 0.0000E+00 2.0190E-03 9.4226E-04 4.3560E-04 0.0000E+00 0.0000E+00 1.1388E-03 2.5909E-04 3.6267E-04 0.0000E+00 0.0000E+00 1.1107E-03 3.4749E-04 1.9058E-04 0.0000E+00 2.8217E-04 0.0000E+00 9.6654E-05 6.0476E-04 0.0000E+00 4.9253E-04 2.0004E-04 0.0000E+00 2.2301E-03 4.5366E-04 6.2509E-05 1.6432E-04 1.0895E-03 8.6991E-04 6.7571E-04 8.1666E-05 6.3838E-03 6.8792E-02 0.0000E+00 0.0000E+00 1.3067E-03 5.3636E-02 4.9399E-01 5.9043E-01
5.3458E-03 2.6786E-03 0.0000E+00 0.0000E+00 0.0000E+00 2.1265E-03 1.5107E-03 1.3619E-03 2.1899E-03 0.0000E+00 3.4216E-03 7.7912E-04 1.6338E-03 3.3124E-04 0.0000E+00 5.7263E-04 1.8153E-03 2.6752E-03 4.2131E-03 2.2873E-03 1.5004E-04 1.3309E-03 3.7588E-03 1.1100E-03 9.7134E-04 1.3301E-03 5.0699E-03 1.1183E-03 1.1722E-03 1.6022E-03 5.9904E-03 1.7704E-02 2.6072E-03 0.0000E+00 1.1560E-03 3.4058E-03 2.5723E-02 4.1802E-03 1.9723E-03 1.0152E-03 1.2368E-03 1.8591E-02 1.5602E-01

